Repr\'esentations galoisiennes di\'edrales et formes \`a multiplication complexe

Pour une repr\'esentation galoisienne di\'edrale en caract\'eristique l on \'etablit (sous certaines hypoth\`eses) l'existence d'une newform \`a multiplication complexe, dont on contr\^ole le poids, le niveau et le caract\`ere, telle que la repr\'esentation l-adique associ\'ee est congrue modulo l \`a celle de d\'epart. Given a dihedral Galois representation in characteristic l, we establish (under some assumption) the existence of a CM newform, whose weight, level and Nebentypus we pin down, such that its l-adic representation is congruent modulo l to the one we started with.

==> anc/DeltaMod23.gp <==
/*
Symbole de Kronecker \'etendu a O_K/(sqrt(-23)) avec K=Q(sqrt(-23))
Le corps O_K/(sqrt(-23)) s'identifie avec F_{23} et on envoie w sur 12, avec O_K=Z[w] et w^2-w+6=0
*/

kronecker_etendu(vec)={
return(kronecker(-23,vec[1]+12*vec[2])); 
};



/*
D\'efinition et propri\'et\'es du corps K=Q(sqrt(-23))
Le groupe des classes de K est cyclique d'ordre 3 
engendr\'e par un id\'eal P2 au-dessus de 2 (qui est d\'ecompos\'e dans K).
*/


K=bnfinit(w^2-w+6); 
P2=idealprimedec(K,2)[1]; \\ P2 est un id\'eal premier de K au-dessus de 2
dec=bnfisprincipal(K,P2); \\ P2 engendre le groupe des classes
dec=bnfisprincipal(K,idealpow(K,P2,3)); \\ l'ideal P2^3 est principal et engendr\'e par K.zk*dec[2]
deltaP2Init=kronecker_etendu(dec[2])*(K.zk*dec[2]); \\ on d\'efinit deltaP2Init=-w+2 


/*
On d\'efinit M=K(v) avec v racine cubique de deltaP2Init=2-w
On v\'erifie \`a la main qu le polyn\^ome minimal du corps M est x^6-3*x^3+8.
On v\'erifie (par la commande bnfinit(x^6-3*x^3+8).r1) que le corps M est un corps totalement imaginaire. 
On v\'erifie enfin avec la commande polred(x^6-3*x^3+8) que M poss\`ede un sous-corps totalement r\'eel L de degr\'e 3 sur Q.
Dans la suite, on d\'efinit M \`a partir de L.
*/

L=nfinit(y^3-6*y-3) \\ on utilise y pour des questions de priorit\'e
M=rnfinit(L,x^2-x*y+2) 
v=Mod(x,M.polabs); \\ on a v^3=deltaP2Init=2-w avec w^2-w+6=0



/*
D\'efinition de la valeur en P2 du Gr\"ossencharacter Delta_H de K 
de type \`a l'infini (11,0) et de caract\`ere fini le symbole de Kronecker (\'etendu) en -23
*/

deltaP2=v^11; \\ valeur du Gr\"ossencharakter Delta_H en l'id\'eal P2


/*
D\'efinition de la valeur de Delta_H en un id\'eal premier P de K quelconque.
*/

delta(K,P,P2,v,deltaP2)={
my(a,dec);
a=0;
dec=bnfisprincipal(K,idealmul(K,P,idealpow(K,P2,a)));
while(dec[1]!=0,a=a+1;dec=bnfisprincipal(K,idealmul(K,P,idealpow(K,P2,a)))); \\ l'id\'eal P*P2^a est principal
return(kronecker_etendu(dec[2])*subst(K.zk*dec[2],w,2-v^3)^11/deltaP2^a);
}


/*
Expression des coefficients de la forme CM dans le corps L.
*/

CoefficientFormeCM(p)={
if(kronecker(-23,p)!=1,return(0),[P,Pbar]=idealprimedec(K,p);expr=rnfeltdown(M,delta(K,P,P2,v,deltaP2)+delta(K,Pbar,P2,v,deltaP2));return(expr))
}


/*
Un programme calculant la valeur tau(n) (pour n entier) de la fonction tau de Ramanujan en utilisant l'\'egalite
2^6*3^5*7^2/691*Delta=E_{12}-E_6^2 avec E_12 et E_6 les s\'eries d'Eisenstein normalis\'ees de poids 12 et 6 respectivement.
*/


tau(n)={
return(5*13/(2^2*3^3*7)*sigma(n,11)+691/(2^2*3^3*7)*sigma(n,5)-691/3*sum(m=1,n-1,sigma(m,5)*sigma(n-m,5)))
}

/*
Test des congruences.
*/

P23=idealprimedec(L,23)[1]; \\ unique ideal premier de L ramifie au-dessus de 23
print("Pour afficher le p-ieme coefficient c_p de Fourier de la forme CM, utiliser la commande CoefficientFormeCM(p)")
print("Pour verifier la congruence modulo 23 des p-iemes coefficients de Fourier, utiliser la commande IsCongruent(p) qui renvoie la valuation en l'ideal P23 de c_p-tau(p)")

IsCongruent(p)={
my(diff);
diff=CoefficientFormeCM(p)-tau(p);
if(diff==0,return("oo"),return(nfeltval(L,diff,P23)))
};



==> anc/EMod7.gp <==
/*
Symbole de Kronecker \'etendu a O_K/(sqrt(-71)) avec K=Q(sqrt(-71))
Le corps O_K/(sqrt(-71)) s'identifie avec F_{71} et on envoie w sur 36, avec O_K=Z[w] et w^2-w+18=0
*/

kronecker_etendu(vec)={
return(kronecker(-71,vec[1]+36*vec[2])); 
};



/*
D\'efinition et propri\'et\'es du corps K=Q(sqrt(-71)).
Le groupe des classes de K est cyclique d'ordre 7 
engendr\'e par un id\'eal P2 au-dessus de 2 (qui est d\'ecompos\'e dans K).
*/


K=bnfinit(w^2-w+18);
P2=idealprimedec(K,2)[1]; \\ P2 est un id\'eal premier de K au-dessus de 2
dec=bnfisprincipal(K,P2); \\ P2 engendre le groupe des classes
dec=bnfisprincipal(K,idealpow(K,P2,7)); \\ l'ideal P2^7 est engendr\'e par K.zk*dec[2]
deltaP2Init=kronecker_etendu(dec[2])*(K.zk*dec[2]); \\ on a on d\'efinit deltaP2Init=-10-w


/*
On d\'efinit M=K(v) avec v racine septi\`eme de deltaP2Init=-10-w
On v\'erifie \`a la main qu le polyn\^ome minimal du corps M est x^14+21*x^7+128.
On v\'erifie (par la commande bnfinit(x^14+21*x^7+128).r1) que le corps M est un corps totalement imaginaire. 
On v\'erifie enfin avec la commande polred(x^14+21*x^7+128) que M poss\`ede un sous-corps totalement r\'eel L de degr\'e 3 sur Q.
Dans la suite, on d\'efinit M \`a partir de L.
*/

L=bnfinit(y^7 - 14*y^5 + 56*y^3 - 56*y - 21); \\ on utilise y pour des questions de priorit\'e
M=rnfinit(L,x^2+x*y+2) 
v=Mod(x,M.polabs); \\ on a v^7=deltaP2Init=-10-w avec w^2-w+18=0


/*
D\'efinition de la valeur en P2 du Gr\"ossencharacter Delta_H de K 
de type \`a l'infini (1,0) et de caract\`ere fini le symbole de Kronecker (\'etendu) en -71
*/

deltaP2=v; \\ valeur du Gr\"ossencharakter Delta_H en l'id\'eal P2


/*
D\'efinition de la valeur de chi en un id\'eal premier P de K quelconque.
*/

delta(K,P,P2,v,chiP2)={
my(a,dec);
a=0;
dec=bnfisprincipal(K,idealmul(K,P,idealpow(K,P2,a)));
while(dec[1]!=0,a=a+1;dec=bnfisprincipal(K,idealmul(K,P,idealpow(K,P2,a)))); \\ l'id\'eal P*P2^a est principal
return(kronecker_etendu(dec[2])*subst(K.zk*dec[2],w,-10-v^7)/deltaP2^a);
}


/*
Expression des coefficients de la forme CM dans le corps L.
*/

CoefficientFormeCM(p)={
if(kronecker(-71,p)!=1,return(0),[P,Pbar]=idealprimedec(K,p);expr=rnfeltdown(M,delta(K,P,P2,v,deltaP2)+delta(K,Pbar,P2,v,deltaP2));return(expr))
}



/*
Test des congruences.
*/


E=ellinit([0,-1,1,-18507,-989382])
P7=idealprimedec(L,7)[1]; \\ Le premier 7 est totalement ramifi\'e dans L
print("Pour afficher le p-ieme coefficient c_p de Fourier de la forme CM, utiliser la commande CoefficientFormeCM(p)")
print("Pour verifier la congruence modulo 7 des p-iemes coefficients de Fourier, utiliser la commande IsCongruent(p) qui renvoie la valuation en l'ideal P7 de c_p-a_p(E)")

IsCongruent(p)={
my(diff);
diff=CoefficientFormeCM(p)-ellap(E,p);
if(diff==0,return("oo"),return(nfeltval(L,diff,P7)))
};



